Modeling, Planning, and Control for Hybrid UAV Transition Maneuvers

Small unmanned aerial vehicles (UAVs) have become standard tools in reconnaissance and surveying for both civilian and defense applications. In the future, UAVs will likely play a pivotal role in autonomous package delivery, but current multi-rotor candidates suffer from poor energy efficiency leading to insufficient endurance and range. In order to reduce the power demands of package delivery UAVs while still maintaining necessary hovering capabilities, companies like Amazon are experimenting with hybrid Vertical Take-Off and Landing (VTOL) platforms. Tailsitter VTOLs offer a mechanically simple and cost-effective solution compared to other hybrid VTOL configurations, and while advances in hardware and microelectronics have optimized the tailsitter for package delivery, the software behind its operation has largely remained a critical barrier to industry adoption. Tailsitters currently lack a generic, computationally efficient method of control that can provide strong safety and robustness guarantees over the entire flight domain. Further, tailsitters lack a closed-form method of designing dynamically feasible transition maneuvers between hover and cruise. In this paper, we survey the modeling and control methods currently implemented on small-scale tailsitter UAVs, and attempt to leverage a nonlinear dynamic model to design physically realizable, continuous-pitch transition maneuvers at constant altitude. Primary results from this paper isolate potential barriers to constant-altitude transition, and a novel approach to bypassing these barriers is proposed. While initial results are unsuccessful at providing feasible transition, this work acts as a stepping stone for future efforts to design new transition maneuvers that are safe, robust, and computationally efficient.

==> code_files/aero_fns.m <==
function [cl_spline, cd_spline, cm_spline] = aero_fns(filename)
%%% Creating a look up table for the NACA 0015 airfoil based on wind tunnel
%%% test data at Re=160,000 for AoA from 0 to 180.
%%% Spencer Folk 2020

% Read in the polars and extract data
filename = "naca_0015_experimental_Re-160000.csv";
polars = readmatrix(filename);

alpha_data = [-flipud(polars(:,1)) ; polars(2:end,1)];
cl_data = [-flipud(polars(:,2)) ; polars(2:end,2)];
cd_data = [flipud(polars(:,3)) ; polars(2:end,3)];
cm_data = [-flipud(polars(:,4)) ; polars(2:end,4)];

alpha = alpha_data(1):0.01:alpha_data(end);
cl = interp1(alpha_data, cl_data, alpha);
cd = interp1(alpha_data, cd_data, alpha);
cm = interp1(alpha_data, cm_data, alpha);

cl_spline = spline(alpha_data, cl_data);
cd_spline = spline(alpha_data, cd_data);
cm_spline = spline(alpha_data, cm_data);

% figure()
% plot(alpha_data, cl_data,'g*','linewidth',1.5)
% hold on
% % plot(alpha, cl, 'r-', 'linewidth',1.5)
% plot(alpha, ppval(cl_spline,alpha), 'k-', 'linewidth', 2)
% xlabel("AoA (deg)",'interpreter','latex')
% ylabel("$C_L$",'interpreter','latex')
% xlim([-180,180])
% % title("Lift Coefficient",'interpreter','latex')
% grid on
% legend("Data", "Spline Interpolation")
% 
% figure()
% plot(alpha_data, cd_data,'g*','linewidth',1.5)
% hold on
% % plot(alpha, cd, 'r-', 'linewidth',1.5)
% plot(alpha, ppval(cd_spline,alpha), 'k-', 'linewidth', 2)
% xlabel("AoA (deg)",'interpreter','latex')
% ylabel("$C_D$",'interpreter','latex')
% xlim([-180,180])
% % title("Drag Coefficient",'interpreter','latex')
% grid on
% legend("Data", "Spline Interpolation")
% 
% figure()
% plot(alpha_data, cm_data,'g*','linewidth',1.5)
% hold on
% % plot(alpha, cm, 'r-', 'linewidth',1.5)
% plot(alpha, ppval(cm_spline,alpha), 'k-', 'linewidth', 2)
% xlabel("AoA (deg)",'interpreter','latex')
% ylabel("$C_M$",'interpreter','latex')
% xlim([-180,180])
% % title("Pitching Moment Coefficient",'interpreter','latex')
% grid on
% legend("Data", "Spline Interpolation")
end


==> code_files/bifurcation_analysis.m <==
%%% Bifurcation analysis for symmetric VTOLs
%%% Purpose: understanding the role of the aerodynamics in finding an
%%% equilibrium angle of attack for a given forward airspeed.
%%% Spencer Folk 2020
clear
clc
close all

%% Analytical soln
[cl_spline, cd_spline, cm_spline] = aero_fns("naca_0015_experimental_Re-160000.csv");

alpha = 0:0.001:90;

cl = ppval(cl_spline, alpha);
cd = ppval(cd_spline, alpha);
cm = ppval(cm_spline, alpha);

a_v = cotd(alpha)./(cd + cl.*cotd(alpha));

% Use Lemma 7.6 from Pucci Thesis to determine equilibrium AoA based on cl
% and cd from experimental data. 

cl_spline_der = fnder(cl_spline,1);
cd_spline_der = fnder(cd_spline,1);

cl_der = ppval(cl_spline_der, alpha);
cd_der = ppval(cd_spline_der, alpha);

% Compute p(alpha), q(alpha)
p = 3*cd + cl_der;
q = cd.^2 + cl.^2 + cd.*cl_der - cd_der.*cl;

unstable_conds = find((p.*q < 0) | (p<0 & q<0));
% unstable_conds = find(9*cd.^2 + 6*cd.*cl_der + cl_der.^2 > 0);

a_v_unstable = a_v(unstable_conds);
alpha_unstable = alpha(unstable_conds);


%% Sweep data
% table = readtable("prop_wash_sweep.csv");
% alpha_e_exp = table.alpha_e;
% a_v_exp = table.a_v;
% alpha_exp = table.alpha;
% cl_exp = table.Cl;
% cd_exp = table.Cd;
% 
% a_v_wprop_exp = (cosd(alpha_exp)./sind(alpha_e_exp))./(cd_exp + cl_exp.*cotd(alpha_e_exp));

xpts = [0, max(a_v) , max(a_v) , 0];
ypts = [9.67 , 9.67 , 14.5, 14.5];
unstable_region = polyshape(xpts, ypts);

figure()
% bifurcation points of interest: 
% high: 3.82, low: 1.18
% At x = 2.5: 3.63, 12.8, 17.4
plot(a_v, alpha,'g-','linewidth',2)
hold on
plot(a_v_unstable, alpha(unstable_conds), 'r-', 'linewidth',2)
% plot(unstable_region,'FaceColor','red')
xlabel("$a_v$ [ ]",'interpreter','latex')
ylabel("$\alpha$ [deg]",'interpreter','latex')
legend("Stable", "Unstable")
plot(ones(1,2)*3.82,[0,100],'k--','linewidth',1.5)
plot(ones(1,2)*1.18,[0,100],'k--','linewidth',1.5)
xlim([0,5])
grid on

figure()
plot(alpha, cl, 'g-','linewidth',2)
hold on
plot(alpha_unstable, cl(unstable_conds), 'r-', 'linewidth',2)
xlabel("$\alpha$ [deg]",'interpreter','latex')
ylabel("$C_L$",'interpreter','latex')
title("Lift Coefficient")
grid on
legend("Stable","Unstable")

%% Surface analysis for solver
% We're interested in what the surface looks like for our dynamics when
% we're trying to solve for trim flight.. in particular at higher speeds
% where the sovler seems to get caught in a local minima

in2m = 0.0254;
g = 9.81;
rho = 1.2;

span = 0.508;
l = 0.244;
chord = 0.087;
R = 4.5*in2m;   % Estimated 9in prop

scaling_factor = span/(15*in2m);
m = (0.3650)*(scaling_factor^3);  % Mass scales with R^3
Ixx = (2.32e-3)*(scaling_factor^5);

eta = 1;
V_s = 30;

T_top = linspace(0,10,50);
T_bot = linspace(0,10,50);
theta = linspace(0,pi/2,50);

F = zeros(3,length(T_top)*length(T_bot)*length(theta));




==> code_files/qbit_spline_generator.m <==
%%% This function will input waypoints and generate a trajectory for the
%%% qbit to follow. Eventually this will be replaced by some form of
%%% trajectory optimization.
%%% Spencer Folk 2020
function [traj, end_time] = qbit_spline_generator(waypoints, V_s)
% INPUTS
% waypoints [2xM] system of waypoints to generate a trajectory through
% V_s [1x1] desired average speed to travel between waypoints

[R,M] = size(waypoints);

times = zeros(1,M);
distances = zeros(1,M-1);

for j = 1:(M-1)
    % For each waypoint j, compute time corresponding to each waypoint and
    % construct a spline from those arrays
    distances(j) = sqrt((waypoints(1,j+1)-waypoints(1,j))^2 + (waypoints(2,j+1)-waypoints(2,j))^2);
    times(j+1) = times(j) + distances(j)/V_s;
end

traj = spline(times, horzcat([0;0],waypoints,[0;0]));
end_time = times(end);


end
